Naive Artificial Intelligence

In the cognitive sciences, it is common to distinguish between crystal intelligence, the ability to utilize knowledge acquired through past learning or experience and fluid intelligence, the ability to solve novel problems without relying on prior knowledge. Using this cognitive distinction between the two types of intelligence, extensively-trained deep networks that can play chess or Go exhibit crystal but not fluid intelligence. In humans, fluid intelligence is typically studied and quantified using intelligence tests. Previous studies have shown that deep networks can solve some forms of intelligence tests, but only after extensive training. Here we present a computational model that solves intelligence tests without any prior training. This ability is based on continual inductive reasoning, and is implemented by deep unsupervised latent-prediction networks. Our work demonstrates the potential fluid intelligence of deep networks. Finally, we propose that the computational principles underlying our approach can be used to model fluid intelligence in the cognitive sciences.

==> anc/Naive_experiment.py <==
import torch
import numpy as np
from torch.utils.data import Dataset, DataLoader
import torch.nn as nn
import torch.nn.functional as F
import torch.optim as optim
import matplotlib.pyplot as plt
from Sequential_RPMs import seq_RPMs


GPU = False


class E(nn.Module):
    """
    Create and run the encoder network.
    """
    def __init__(self):
        super(E, self).__init__()
        self.conv1 = nn.Conv2d(1, 16, 2, padding=1)
        self.conv2 = nn.Conv2d(16, 32, 2, padding=1)
        self.conv3 = nn.Conv2d(32, 32, 3, padding=1)
        self.fc1 = nn.Linear(32 * 17 * 17, 200)
        self.fc2 = nn.Linear(200, 100)
        self.fc3 = nn.Linear(100, 50)
        self.fc4 = nn.Linear(50, 10)
        self.fc5 = nn.Linear(10, 1)

    def forward(self, x):
        """
        :param x: Image
        :return: The encoder value of the image
        """
        x = x.view(-1, 1, 100, 100)
        x = F.relu(self.conv1(x))
        x = F.max_pool2d(F.relu(self.conv2(x)), 2)
        x = F.max_pool2d(F.relu(self.conv3(x)), 3)
        x = x.view(-1, 32 * 17 * 17)
        x = torch.tanh(self.fc1(x))
        x = torch.tanh(self.fc2(x))
        x = torch.tanh(self.fc3(x))
        x = torch.tanh(self.fc4(x))
        x = self.fc5(x)
        x = x.float()
        return x


class T(nn.Module):
    """
    Create and run the transition network.
    """

    def __init__(self):
        super(T, self).__init__()
        self.fc1 = nn.Linear(1, 10)
        self.fc2 = nn.Linear(10, 30)
        self.fc3 = nn.Linear(30, 30)
        self.fc4 = nn.Linear(30, 10)
        self.fc5 = nn.Linear(10, 1)

    def forward(self, x):
        """
        :param x: The encoder value of an image
        :return: The transition two the value of the next image in the sequence
        """
        x = x.view(-1, 1)
        x_in = x
        x = F.relu(self.fc1(x))
        x = F.relu(self.fc2(x))
        x = F.relu(self.fc3(x))
        x = torch.tanh(self.fc4(x))
        x = self.fc5(x) + x_in
        x = x.float()
        return x


class Encoder(nn.Module):
    """
    Creates the encoder network, and returns the values of two images after the encoding process,
    for the disentanglement loss.
    """
    def __init__(self, e_net):
        super(Encoder, self).__init__()
        self.e_net = e_net

    def forward(self, x):
        """

        :param x: Two images
        :return: The encoder value of each image
        """
        image0 = x[:][0]
        image1 = x[:][1]
        image0 = image0.float()
        image1 = image1.float()
        e0 = self.e_net(image0)
        e1 = self.e_net(image1)
        return e0, e1


class Prediction(nn.Module):
    """
    Creates the prediction network. The prediction network activates encoder on two images,
    and finding the transition network that take on value and gives you the next one in the sequence.
    """
    def __init__(self, e_net, t_net):
        super(Prediction, self).__init__()
        self.e_net = e_net
        self.t_net = t_net

    def forward(self, x):
        """
        :param x: Two images
        :return: The encoder and transition of the first image, and the encoder of the second
        """
        image0 = x[:][0]
        image1 = x[:][1]
        image0 = image0.float()
        image1 = image1.float()
        e0 = self.e_net(image0)
        output0 = self.t_net(e0)
        output1 = self.e_net(image1)
        return output0, output1


def criterion2(e0, e1):
    """
    Calculating the disentanglement loss
    :param e0: Output of the encoder net of the first image
    :param e1: Output of the encoder net of the second image
    :return: The loss function
    """
    loss = torch.exp(-5 * torch.abs(e0 - e1))
    loss = torch.mean(loss)
    return loss


def criterion3(e0, e1):
    """
    Calculating the bound loss
    :param e0: Output of the encoder net of the first image
    :param e1: Output of the encoder net of the second image
    :return: The loss function
    """
    zero = torch.zeros(1).float()
    if GPU:
        zero = zero.to('cuda')
    loss3 = torch.max(torch.max(torch.max(e0 ** 2 - 1), torch.max(e1 ** 2 - 1)), other=zero)
    return loss3


def create_net(lr=0.0003, lr2_alpha=0.7):
    """
    This function creates the 2 networks and 3 optimizers of the model.
    :param lr: The learning rate of the system
    :param lr2_alpha: The ratio between the learning rate of the prediction loss and the disentanglement loss.
    :return: Networks and optimizers
    """
    e_net = E()
    t_net = T()
    if GPU:
        e_net = e_net.to('cuda')
        t_net = t_net.to('cuda')
    predict_net = Prediction(e_net, t_net)
    encoder_net = Encoder(e_net)
    optimizer_predict = optim.RMSprop(predict_net.parameters(), lr=lr)
    optimizer_encoder = optim.RMSprop(encoder_net.parameters(), lr=lr * lr2_alpha)
    optimizer_bound = optim.RMSprop(encoder_net.parameters(), lr=lr)
    return predict_net, encoder_net, optimizer_predict, optimizer_encoder, optimizer_bound


class TestSequenceDataSet(Dataset):
    """
    The tiles of the test, organized in paris.
    """

    def __init__(self, test_sequence):
        self.test_sequence = list(test_sequence)
        self.pairs = []
        for i in range(len(test_sequence) - 1):
            self.pairs.append([self.test_sequence[i], self.test_sequence[i+1]])

    def __len__(self):
        return len(self.pairs)

    def __getitem__(self, idx):
        return self.pairs[idx]


class AnswersDataSet(Dataset):
    """
    The optional answers of the test, paired with the last tile of the test.
    """

    def __init__(self, test_sequence, answers):
        self.pairs = []
        self.answers = answers
        self.test_sequence = test_sequence
        for i in self.answers:
            self.pairs.append([self.test_sequence[-1], i])

    def __len__(self):
        return len(self.pairs)

    def __getitem__(self, idx):
        return self.pairs[idx]


def create_test(seq_prop, plot_test, save_test_fig):
    """
	This function creates the datasets of the test and the answers.
	It also plots the test and saves the figure in the directory of the code.
    :param seq_prop: Specification of the features rules. See more details in the supplementary materials.
    :return: Data sets of the test sequence and the optional answers
    """
    seq_RPM = seq_RPMs(seq_prop, grid_size=100, seq_length=6, num_of_wrong_answers=3, plot=plot_test, save_fig=save_test_fig)
    test_sequence = TestSequenceDataSet(seq_RPM.data)
    answers = AnswersDataSet(seq_RPM.data, seq_RPM.options)
    return test_sequence, answers


def test(predict_net, answers):
    """
    This function check the prediction loss function of the network regarding the
    optional answers of the test, for each training step.
    :param predict_net: The prediction network during training.
    :param answers: The optional answers of the test.
    :return: The loss functions of the options of the test.
    """
    data_loader = DataLoader(answers, batch_size=1, shuffle=False)
    criterion1 = nn.MSELoss()
    loss1_test_vector = []
    for batch_index, x in enumerate(data_loader):
        if GPU:
            x[0] = x[0].to('cuda')
            x[1] = x[1].to('cuda')
        e_t_0, e1 = predict_net(x)
        loss1 = criterion1(e_t_0, e1)
        loss1_test_vector.append(loss1.item())
    return loss1_test_vector


def train_test(test_sequence, answers, num_epochs=100, print_values=False, lr=0.0003, lr2_alpha=0.7):
    """
    This function trains the network on the pairs of the test sequence, and for each optimization step
    checks the prediction loss of the optional answers of the test
    :param test_sequence: The test images the network needs to solve
    :param answers: The optional answers of the test
    :param num_epochs: Number of optimization steps
    :param print_values: True for printing the loss functions during training
    :param lr: The learning rate of the prediction network.
    :param lr2_alpha: The ratio between the learning rate of the prediction loss and the disentanglement loss.
    :return: The values of the three loss functions as a function of optimization steps during training, and the prediction
    loss of the optional answers for each optimization step
    """
    #  Create the networks and optimizers
    predict_net, encoder_net, optimizer_predict, optimizer_encoder, optimizer_bound = \
        create_net(lr=lr, lr2_alpha=lr2_alpha)
    criterion1 = nn.MSELoss()
    loss1_train_vector = []
    loss2_train_vector = []
    loss3_train_vector = []
    loss1_test_vector = []
    for j in range(num_epochs):
        if print_values is True:
            print("Optimization step No." + str(j + 1))
        #  Create the data loader for the training
        data_loader = DataLoader(test_sequence, batch_size=len(test_sequence), shuffle=False)
        #  Training loop
        for batch_index, x in enumerate(data_loader):
            #  Check the prediction loss of the optional answers of the test.
            #  First time before any optimization step
            loss1_test = test(predict_net, answers)
            loss1_test_vector.append(loss1_test)
            predict_net.train()
            encoder_net.train()
            if GPU:
                x[0] = x[0].to('cuda')
                x[1] = x[1].to('cuda')
            e_t_0, e1 = predict_net(x)
            e0, e1 = encoder_net(x)
            #  Prediction loss
            loss1 = criterion1(e_t_0, e1)
            loss1.backward(retain_graph=True)
            optimizer_predict.step()
            optimizer_predict.zero_grad()
            #  Disentanglement loss
            loss2 = criterion2(e0, e1)
            loss2.backward(retain_graph=True)
            optimizer_encoder.step()
            optimizer_encoder.zero_grad()
            #  Bound loss
            loss3 = criterion3(e0, e1)
            loss3.backward(retain_graph=True)
            optimizer_bound.step()
            optimizer_bound.zero_grad()
            if print_values is True:
                print("loss_pred " + str(round(loss1.item(), 10)))
                print("loss_dis " + str(round(loss2.item(), 10)))
                print("loss_bound " + str(round(loss3.item(), 10)))
            loss1_train_vector.append(loss1.item())
            loss2_train_vector.append(loss2.item())
            loss3_train_vector.append(loss3.item())
            predict_net.eval()
            encoder_net.eval()
    loss1_train_vector = np.array(loss1_train_vector)
    loss2_train_vector = np.array(loss2_train_vector)
    loss3_train_vector = np.array(loss3_train_vector)
    loss1_test_vector = np.array(loss1_test_vector)
    return predict_net, loss1_test_vector, loss1_train_vector, loss2_train_vector, loss3_train_vector


def loss_figure(loss1_train_vector, loss2_train_vector, loss3_train_vector, loss1_test_vector):
    """
    This function plots a figure with the loss functions during training and the prediction loss
    function of the answers of the test as a function of optimization steps.
    The function saves the figure.
    :param loss1_train_vector: Prediction loss during training as a function of optimization steps.
    :param loss2_train_vector: Disentanglement loss during training as a function of optimization steps.
    :param loss3_train_vector: Bound loss during training as a function of optimization steps.
    :param loss1_test_vector: Prediction loss of the answers as a function of optimization steps.
    :return: None
    """
    fig, ax = plt.subplots(2, 1, figsize=(6, 5), sharex=True, dpi=100)
    plt.sca(ax[0])
    #  Plotting the 3 loss functions as a function of optimization steps
    plt.plot(loss1_train_vector, label='$\mathcal{L}_{pred}$', linestyle='-', color='C0')
    plt.plot(loss2_train_vector, label='$\mathcal{L}_{dis}$', linestyle='-', color='C3')
    plt.plot(loss3_train_vector, label='$\mathcal{L}_{bound}$', linestyle='-', color='C2')
    plt.yscale('log')
    plt.legend(loc='best', fontsize=10, labelspacing=0.1)
    plt.ylabel('Losses', fontsize=14)
    plt.xlim((-0.03 * len(loss1_test_vector), 1.03 * len(loss1_test_vector)))
    ax[0].tick_params(direction='inout')
    plt.sca(ax[1])
    # Plotting the prediction loss function of the answers
    for i in range(len(loss1_test_vector[0])):
        if i == 0:
            #  Marking the correct option (always first in this format)
            plt.plot(loss1_test_vector[:, i], label='Correct option',
                     linestyle='-', color='black')
        elif i == 1:
            plt.plot(loss1_test_vector[:, i], label='Wrong options',
                     linestyle='-', color='C1')
        else:
            plt.plot(loss1_test_vector[:, i], linestyle='-', color='C1')
    plt.legend(loc='best', fontsize=10)
    plt.xlabel('Optimization steps', fontsize=14)
    plt.ylabel(r'$\left ( T(Z(\mathbf{x}^5))-Z(\mathbf{o}^k) \right ) ^2$', fontsize=14)
    plt.yscale('log')
    ax[1].tick_params(direction='inout')
    plt.tight_layout()
    fig.subplots_adjust(hspace=0.06)
    plt.savefig('Single test training losses ' + ".png", dpi=100)
    plt.show()
    #  Save the figure
    print("Figure Saved")


def main(seq_prop, print_values=True, loss_figures=True, plot_winner=True, num_epochs=200, lr=0.0003, lr2_alpha=0.7, plot_test=False, save_test_fig=False):
    """
    This function creates a test according to given rules, creates a network, trains the network on the test for a given
    number of optimizations steps, and potentially plots the image of the network's answer and plot of the loss
    functions during training and the prediction loss for the answers of the test.
    :param seq_prop: The values of the features in the test. 0 for constant, 1 for random, 2 for predictable.
    :param print_values: True for printing the loss functions during training.
    :param loss_figures: True for plotting the loss functions during training and the prediction loss
    function of the answers of the test.
    :param plot_winner: True for plotting the image of the answer of the network.
    :param num_epochs: The number of optimization steps.
    :param lr: The learning rate of the prediction network.
    :param lr2_alpha: The ratio between the learning rate of the prediction loss and the disentanglement loss.
    :param plot_test: True for plotting the test before the network start to solve it. Note: requires the file question_mark.png in the folder.
    :param save_test_fig: True for saving a figure of the test. Will only work if plot_test is True as well. Note: requires the file question_mark.png in the folder.
    :return: None.
    """
    # Creates the test and answers
    test_sequence, answers = create_test(seq_prop, plot_test, save_test_fig)
    # Train the network
    predict_net, loss1_test_vector, loss1_train_vector, loss2_train_vector, loss3_train_vector = \
        train_test(test_sequence, answers, num_epochs=num_epochs, print_values=print_values, lr=lr, lr2_alpha=lr2_alpha)
    loss1_vector_test_list = np.array(loss1_test_vector)
    # Determines the winner by the minimum of the last step's loss function
    winner_index = int(np.argmin(loss1_vector_test_list[-1]))
    winner_option = answers[winner_index][1]
    if plot_winner is True:
        #  Plot the network's answer image
        plt.imshow(1 - winner_option, cmap="gray", origin="lower", vmin=0, vmax=1)
        plt.show()
    if loss_figures is True:
        #  Plot figure with the loss functions during training and the prediction loss
        #     function of the answers of the test
        loss_figure(loss1_train_vector, loss2_train_vector, loss3_train_vector, loss1_test_vector)
    print("Winner option is " + str(winner_index + 1))


if __name__ == "__main__":
    seq_prop = {"color": 1, "position": 0, "size": 2, "shape": 0, "number": 0}   # Specifications of the features: 0 - constant, 1 - random, 2 - predictable.
    main(seq_prop, num_epochs=200)


==> anc/Sequential_RPMs.py <==
import numpy as np
import matplotlib.pyplot as plt
from skimage import draw
from random import shuffle
import matplotlib.image as mpimg


class shape(list):

    def __init__(self):

        self.append(np.array((   # triangle
            (0.5, 0.0),
            (-0.25, 0.5*np.sin(2*np.pi/3)),
            (-0.25, 0.5*np.sin(4*np.pi/3)),
        )))

        self.append(np.array((  # square
            (0.3535533905932738, 0.3535533905932738),
            (-0.35355339059327373, 0.3535533905932738),
            (-0.35355339059327384, -0.35355339059327373),
            (0.3535533905932737, -0.35355339059327384),
        )))

        self.append(np.array((  # hexagon
            (0.15450849718747373, 0.47552825814757677),
            (-0.40450849718747367, 0.2938926261462366),
            (-0.4045084971874737, -0.2938926261462365),
            (0.15450849718747361, -0.4755282581475768),
            (0.5, -1.2246467991473532e-16),
        )))

        self.append(np.array((  # star
            (0.15450849718747373, 0.47552825814757677),
            (-0.06180339887498947, 0.19021130325903074),
            (-0.40450849718747367, 0.2938926261462366),
            (-0.2, 2.4492935982947065e-17),
            (-0.4045084971874737, -0.2938926261462365),
            (-0.061803398874989514, -0.1902113032590307),
            (0.15450849718747361, -0.4755282581475768),
            (0.16180339887498948, -0.11755705045849468),
            (0.5, -1.2246467991473532e-16),
            (0.1618033988749895, 0.11755705045849459),
        )))

        self.append(0.5) # circle


def rotate(l, n):
    return l[n:] + l[:n]

def unique_list(list1):
    # intilize a null list
    unique_list = []

    # traverse for all elements
    for x in list1:
        # check if exists in unique_list or not
        try:
            if x not in unique_list:
                unique_list.append(x)
        except:
            pass
    return unique_list


class seq_RPMs():


    def __init__(self, seq_prop, grid_size = 100, seq_length = 6, num_of_wrong_answers = 3, plot = True, save_fig = True):

        self.rng = np.random.RandomState()
        self._grid_size = grid_size
        self._seq_length = seq_length   # the test sequence length including the correct option
        self._num_of_wrong_answers = num_of_wrong_answers
        self._plot = plot
        self.save_fig = save_fig
        self._seq_prop = seq_prop  # [color,position,size,shape,number] 0-constant, 1-random, 2-predictable

        self.initialize()

    def initialize(self):

        self._shapes = shape()

        self._positions = []
        for i in range(3):
            for j in range(3):
                x = int(np.floor((0.5 + i) * self._grid_size / 3))
                y = int(np.floor((0.5 + j) * self._grid_size / 3))
                self._positions.append(np.array((x, y)))

        self._sizes = list(np.linspace(15, self._grid_size * 0.9 / 3, self._seq_length))

        self._colors = list((np.array(range(self._seq_length)) + 1) * 1 / self._seq_length)

        self._numbers = list(np.array(range(9)) + 1)

        self.create_data()

    def create_data(self):


        if self._seq_prop["shape"] == 2:
            self._rest_of_shapes = self._shapes[2:]
            self._shapes = self._shapes[0:2]

        shuffle(self._shapes)
        if self._seq_prop["shape"] == 2:
            self.macro = [len(self._shapes[0]),len(self._shapes[1])]


        shuffle(self._positions)

        if self._seq_prop["number"] == 2:
            self._numbers = rotate(self._numbers, self.rng.randint(0,len(self._numbers)-self._seq_length+1))
            self.macro = self._numbers.copy()
        else:
            shuffle(self._numbers)


        if self._seq_prop["color"] != 2:
            shuffle(self._colors)
        else:
            self.macro = self._colors.copy()


        if self._seq_prop["size"] != 2:
            shuffle(self._sizes)
        else:
            self.macro = self._sizes.copy()

        if 2 not in self._seq_prop.values():
            self.macro = np.arange(self._seq_length)
        else:
            self.macro = np.array(self.macro[0:self._seq_length]).astype(float)

        tiles = []
        wrong_options_atts = []

        for i in range(self._seq_length + self._num_of_wrong_answers):


            tile = np.zeros((self._grid_size, self._grid_size))


            for j in range(self._numbers[0]):
                if type(self._shapes[0]) is not float:
                    rr, cc = draw.polygon(self._positions[j][0] + self._sizes[0] * self._shapes[0][:, 0],
                                          self._positions[j][1] + self._sizes[0] * self._shapes[0][:, 1],
                                          [self._grid_size, self._grid_size])
                    tile[rr, cc] = self._colors[0]
                else:
                    rr, cc = draw.circle(self._positions[j][0], self._positions[j][1],
                                         self._sizes[0] * self._shapes[0], [self._grid_size, self._grid_size])
                    tile[rr, cc] = self._colors[0]



            tiles.append(tile)

            if (i < self._seq_length - 1 ):    # Sets the feature values for the test sequence + correct option

                if self._seq_prop["shape"] == 1:
                    shuffle(self._shapes)
                elif self._seq_prop["shape"] == 2:
                    self._shapes = rotate(self._shapes, 1)

                if self._seq_prop["position"] == 1:
                    shuffle(self._positions)

                if self._seq_prop["number"] == 1:
                    shuffle(self._numbers)
                elif self._seq_prop["number"] == 2:
                    self._numbers = rotate(self._numbers, 1)

                if self._seq_prop["color"] == 1:
                    shuffle(self._colors)
                elif self._seq_prop["color"] == 2:
                    self._colors = rotate(self._colors, 1)

                if self._seq_prop["size"] == 1:
                    shuffle(self._sizes)
                elif self._seq_prop["size"] == 2:
                    self._sizes = rotate(self._sizes, 1)

            else:                        # Sets the feature values for the wrong answers
                duplicated = True
                while duplicated:
                    if self._seq_prop["shape"] == 1:
                        shuffle(self._shapes)
                    elif self._seq_prop["shape"] == 2:
                        if i==self._seq_length-1:
                            self._shapes = [self._shapes[1]]+self._rest_of_shapes.copy()
                        shuffle(self._shapes)

                    if self._seq_prop["position"] == 1:
                        shuffle(self._positions)

                    if self._seq_prop["number"] == 1:
                        shuffle(self._numbers)
                    elif self._seq_prop["number"] == 2:
                        if i == self._seq_length-1:
                            self._numbers = self._numbers[1:]
                        shuffle(self._numbers)

                    if self._seq_prop["color"] == 1:
                        shuffle(self._colors)
                    elif self._seq_prop["color"] == 2:
                        if i == self._seq_length-1:
                            self._colors = self._colors[1:]
                        shuffle(self._colors)

                    if self._seq_prop["size"] == 1:
                        shuffle(self._sizes)
                    elif self._seq_prop["size"] == 2:
                        if i == self._seq_length-1:
                            self._sizes = self._sizes[1:]
                        shuffle(self._sizes)


                    if type(self._shapes[0]) is not float:    # Forbids duplicated wrong answers
                        wrong_options_atts.append(
                            [self._colors[0], self._sizes[0], self._positions[0][0]+self._positions[0][1]/2, self._numbers[0], len(self._shapes[0])])
                    else:
                        wrong_options_atts.append(
                            [self._colors[0], self._sizes[0], self._positions[0][0]+self._positions[0][1]/2, self._numbers[0],1])
                    if len(unique_list(wrong_options_atts)) < len(wrong_options_atts):
                        wrong_options_atts = wrong_options_atts[:-1]
                        duplicated = True
                    else:
                        duplicated = False



        if self._plot:
            self.plot(tiles)

        res_tiles=np.array(tiles)

        self.data = res_tiles[:self._seq_length-1]
        self.options = res_tiles[self._seq_length-1:]

    def plot(self, tiles):
        fig, axes = plt.subplots(2, self._seq_length )
        mix_inds = np.arange(self._seq_length - 1, self._seq_length + self._num_of_wrong_answers).astype(int)
        # shuffle(mix_inds)
        cmap = 'gray'
        for i in range(self._seq_length + self._num_of_wrong_answers):
            if i < self._seq_length - 1:
                axes[0, i].imshow(1-tiles[i], origin='lower', interpolation='none', vmin=0, vmax=1, cmap=cmap)
                axes[0, i].set_xlabel('Tile ' + str(i + 1),fontsize=35,labelpad=15)
                axes[0, i].set_yticklabels([])
                axes[0, i].set_xticklabels([])
                axes[0, i].set_yticks([])
                axes[0, i].set_xticks([])
                [k.set_linewidth(4) for k in axes[0, i].spines.values()]


            else:
                axes[1, i + 1 - self._seq_length].imshow(1-tiles[mix_inds[i + 1 - self._seq_length]],
                                                         origin='lower',
                                                         interpolation='none', vmin=0, vmax=1, cmap=cmap)
                axes[1, i + 1 - self._seq_length].set_xlabel('Option ' + str(i + 2 - self._seq_length),fontsize=35,labelpad=15)
                axes[1, i + 1 - self._seq_length].set_yticklabels([])
                axes[1, i + 1 - self._seq_length].set_xticklabels([])
                axes[1, i + 1 - self._seq_length].set_yticks([])
                axes[1, i + 1 - self._seq_length].set_xticks([])
                [k.set_linewidth(4) for k in axes[1, i + 1 - self._seq_length].spines.values()]
        for i in range(self._seq_length - self._num_of_wrong_answers - 1):
            axes[1, self._num_of_wrong_answers + i + 1].axis('off')

        img = mpimg.imread('question_mark.png')
        axes[0,self._seq_length-1].imshow((img[:,:,0])*255, vmin=0, vmax=255, interpolation='none', cmap=cmap)
        axes[0, self._seq_length-1].set_xlabel('Tile ' + str(self._seq_length),fontsize=35,labelpad=15)
        axes[0, self._seq_length-1].set_yticklabels([])
        axes[0, self._seq_length-1].set_xticklabels([])
        axes[0, self._seq_length-1].set_yticks([])
        axes[0, self._seq_length-1].set_xticks([])
        [k.set_linewidth(0) for k in axes[0, self._seq_length-1].spines.values()]


        fig.set_size_inches(25, 10)
        plt.tight_layout()
        plt.subplots_adjust(wspace=0.15)
        if self.save_fig:
            plt.savefig('test_tiles.png', bbox_inches='tight', pad_inches=0.05)
        plt.show()




if __name__ == "__main__":

    seq_prop = {
        "color" : 0,
        "position" : 0,
        "size" : 2,
        "shape" : 0,
        "number" : 0
    }
    env = seq_RPMs(seq_prop, num_of_wrong_answers=3, seq_length=6, grid_size=100, plot=True, save_fig=True)




